More Realistic Planetesimal Masses Alter Kuiper Belt Formation Models and Add Stochasticity

We perform simulations here that include the gravitational effects of the primordial planetesimal belt consisting of ~10^5 massive bodies. In our simulations, Neptune unlocks from resonance with the other giant planets and begins to migrate outward due to interactions with planetesimals before a planetary orbital instability is triggered, and afterward, residual Neptunian migration completes the formation of the modern Kuiper belt. Our present work exhibits a number of notable differences from prior work. First, Neptune's planetary resonance unlocking requires the Neptunian 3:2 mean motion resonance to sweep much of the primordial disk interior to 30 au prior to the giant planet instability. The pre-instability population of planetesimals is consequently lower in semimajor axis, eccentricity, and inclination, and this effect persists after the instability. Second, direct scattering between Pluto-mass bodies and other small bodies removes material from Neptunian resonances more efficiently than resonant dropout resulting from small changes in Neptune's semimajor axis during scattering between Pluto-mass bodies and Neptune. Thus, the primordial population of Pluto-mass bodies may be as few as ~200 objects. Finally, our simulation end states display a wide variety of orbital distributions, and clear relationships between final bulk Kuiper belt properties and Neptune's migration or initial planetesimal properties largely elude us. In particular, we find that the rapid, stochastic planetary orbital evolution occurring during the giant planet instability can significantly alter final Kuiper belt properties such as its inclination dispersion and the prominence of resonant populations. This complicates using modern Kuiper belt properties to confidently constrain early solar system events and conditions, including planetary orbital migration and the primordial Kuiper belt's characteristics.

==> figures/SelfStirring.py <==
import numpy as np
import struct
import pylab
import math
import os
import glob
from scipy import stats
import scipy
from matplotlib.backends.backend_pdf import FigureCanvasPdf as FigureCanvas
from matplotlib.figure import Figure

def xv2orb(x,y,z,vx,vy,vz,mcent):
    """this program converts xv coordinates to orbital elements"""
    tiny=4e-15
    dr = 180.0/math.pi

    #calculate angular momenta
    hx = y * vz - z * vy
    hy = z * vx - x * vz
    hz = x * vy - y * vx
    h2 = hx * hx + hy * hy + hz * hz
    h = np.sqrt(h2)
    inc = np.arccos(hz / h)

    u = np.empty(len(x))
    capom = np.empty(len(x))
    omega = np.empty(len(x))
    capm = np.empty(len(x))
    e = np.empty(len(x))
    a = np.empty(len(x))

    #calculating long. of ascending node
    fac = np.sqrt(hx**2 + hy**2) / h
    sel = np.unique(np.asarray(np.where(fac < tiny)))
    capom[sel] = 0.0
    u[sel] = np.arctan2(y[sel], x[sel])
    sel2 = np.unique(np.asarray(np.where(np.fabs(inc[sel] - math.pi) < 10.0 * tiny)))
    u[sel[sel2]] = -u[sel[sel2]]

    sel = np.unique(np.asarray(np.where(fac >= tiny)))
    capom[sel] = np.arctan2(hx[sel], -hy[sel])
    u[sel] = (np.arctan2((z[sel] / np.sin(inc[sel])), (x[sel] *
        np.cos(capom[sel]) + y[sel] * np.sin(capom[sel]))))

    sel = np.unique(np.asarray(np.where(capom < 0)))
    capom[sel] = capom[sel] + 2 * math.pi
    sel = np.unique(np.asarray(np.where(u < 0)))
    u[sel] = u[sel] + 2 * math.pi

    #calculating energy, etc.
    r = np.sqrt(x * x + y * y + z * z)
    v2 = vx * vx + vy * vy + vz * vz
    v = np.sqrt(v2)
    vdotr = x * vx + y * vy + z * vz
    energy = v2 / 2 - mcent / r

    #determing conic section and label it with ialpha
    ialpha = np.empty(len(x), dtype = int)
    sel = np.unique(np.asarray(np.where(energy < 0)))
    ialpha[sel] = -1
    sel = np.unique(np.asarray(np.where(energy > 0)))
    ialpha[sel] = 1
    sel = np.unique(np.asarray(np.where(np.fabs(energy * r / mcent) < np.sqrt(tiny))))
    ialpha[sel] = 0

    #ellipse
    ellipse = np.unique(np.asarray(np.where(ialpha == -1)))
    a[ellipse] = -mcent[ellipse] / energy[ellipse] / 2
    fac = 1 - h2[ellipse] / mcent[ellipse] / a[ellipse]
    w = np.empty(len(fac))
    cape = np.empty(len(fac))

    sel = np.unique(np.asarray(np.where(fac > tiny)))
    e[ellipse[sel]] = np.sqrt(fac[sel])
    face = ((a[ellipse[sel]] - r[ellipse[sel]]) / (a[ellipse[sel]] *
        e[ellipse[sel]]))

    sel2 = np.unique(np.asarray(np.where(face > 1)))
    cape[sel[sel2]] = 0.0
    sel2 = np.unique(np.asarray(np.where((face > -1) & (face <= 1))))
    cape[sel[sel2]] = np.arccos(face[sel2])
    sel2 = np.unique(np.asarray(np.where(face <= -1)))
    cape[sel[sel2]] = math.pi

    sel2 = np.unique(np.asarray(np.where(vdotr[ellipse[sel]] < 0)))
    cape[sel[sel2]] = 2 * math.pi - cape[sel[sel2]]

    cw = np.empty(len(sel))
    sw = np.empty(len(sel))
    cw = ((np.cos(cape[sel]) - e[ellipse[sel]])/ (1 - e[ellipse[sel]] *
        np.cos(cape[sel])))
    sw = (np.sqrt(1 - e[ellipse[sel]]**2) * np.sin(cape[sel]) / (1 -
        e[ellipse[sel]] * np.cos(cape[sel])))
    w[sel] = np.arctan2(sw, cw)
    sel2 = np.unique(np.asarray(np.where(w[sel] < 0)))
    w[sel[sel2]] = w[sel[sel2]] + 2 * math.pi

    #taking care of cases of almost perfectly circular orbits
    sel = np.unique(np.asarray(np.where(fac <= tiny)))
    e[ellipse[sel]] = 0.0
    w[sel] = u[ellipse[sel]]
    cape[sel] = u[ellipse[sel]]

    capm[ellipse] = cape - e[ellipse] * np.sin(cape)
    omega[ellipse] = u[ellipse] - w

    sel = np.unique(np.asarray(np.where(omega[ellipse] < 0)))
    omega[ellipse[sel]] = omega[ellipse[sel]] + 2 * math.pi

    omega[ellipse] = (omega[ellipse] - np.floor(omega[ellipse] / 2 / math.pi) *
        2 * math.pi)

    #hyperbola
    hyper = np.unique(np.asarray(np.where(ialpha == 1)))
    a[hyper] = mcent[hyper] / energy[hyper] / 2
    fac = h2[hyper] / (mcent[hyper] * a[hyper])
    w = np.empty(len(fac))
    tmpf = np.empty(len(fac))
    capf = np.empty(len(fac))

    sel = np.unique(np.asarray(np.where(fac > tiny)))
    e[hyper[sel]] = np.sqrt(1 + fac[sel])
    tmpf[sel] = ((a[hyper[sel]] + r[hyper[sel]]) / (a[hyper[sel]] *
        e[hyper[sel]]))

    sel2 = np.unique(np.asarray(np.where(tmpf[sel] < 1)))
    tmpf[sel[sel2]] = 1

    capf[sel] = np.log10(tmpf[sel] + np.sqrt(tmpf[sel]**2 - 1))

    sel2 = np.unique(np.asarray(np.where(vdotr[hyper[sel]] < 0)))
    capf[sel[sel2]] = -capf[sel[sel2]]

    cw = ((e[hyper[sel]] - np.cosh(capf[sel])) / (e[hyper[sel]] *
        np.cosh(capf[sel])))
    sw = ((e[hyper[sel]]**2 - 1) * np.sinh(capf[sel]) / (e[hyper[sel]] *
        np.cosh(capf[sel])))
    w[sel] = np.arctan2(sw, cw)

    sel2 = np.unique(np.asarray(np.where(w[sel] < 0)))
    w[sel[sel2]] = w[sel[sel2]] + 2 * math.pi

    #taking care of near-parabola cases
    sel = np.unique(np.asarray(np.where(fac <= tiny)))
    e[hyper[sel]] = 1
    tmpf[sel] = h2[hyper[sel]] / mcent[hyper[sel]] / 2
    w[sel] = np.arccos(2 * tmpf[sel] / r[hyper[sel]] -1)

    sel2 = np.unique(np.asarray(np.where(vdotr[hyper[sel]] < 0)))
    w[sel[sel2]] = 2 * math.pi - w[sel[sel2]]

    tmpf[sel] = ((a[hyper[sel]] + r[hyper[sel]]) / (a[hyper[sel]] *
        e[hyper[sel]]))
    capf[sel] = np.log10(tmpf[sel] + np.sqrt(tmpf[sel]**2 - 1))

    capm[hyper] = e[hyper] * np.sinh(capf) - capf
    omega[hyper] = u[hyper] - w

    sel = np.unique(np.asarray(np.where(omega[hyper] < 0)))
    omega[hyper[sel]] = omega[hyper[sel]] + 2 * math.pi
    omega[hyper] = (omega[hyper] - np.floor(omega[hyper] / 2 / math.pi) * 2
        * math.pi)

    #parabola
    para = np.unique(np.asarray(np.where(ialpha == 0)))
    a[para] = h2[para] / mcent[para] / 2
    e[para] = 1
    w = np.arccos(2 * a[para] / r[para] - 1)

    sel = np.unique(np.asarray(np.where(vdotr[para] < 0)))
    w[sel] = 2 * math.pi - w[sel]

    tmpf = np.tan(w / 2)
    capm[para] = tmpf * (1 + tmpf**2 / 3)
    omega[para] = u[para] - w

    sel = np.unique(np.asarray(np.where(omega[para] < 0)))
    omega[para[sel]] = omega[para[sel]] + 2 * math.pi

    omega[para] = (omega[para] - np.floor(omega[para] / 2 / math.pi) * 2
        * math.pi)

    return(a,e,inc,capom,omega,capm)





def anomcalc(meananom,ecc):
    """calculates eccentric anomaly from the mean anomaly"""
    #based on Murray and Dermot
    meananom=np.asarray(meananom)
    ecc=np.asarray(ecc)
    k=0.85
    sign=np.sin(meananom)/np.fabs(np.sin(meananom))

    E0=meananom+sign*k*ecc
    E=E0

    sel=np.arange(0,len(E0))
    fracdiff=sel*0.+1.
    sel2=np.where(ecc >= 1)
    fracdiff[sel2]=0.

    while np.amax(fracdiff) > 0.001:
        f0=E[sel]-ecc[sel]*np.sin(E[sel])-meananom[sel]
        f1=1.-ecc[sel]*np.cos(E[sel])
        f2=ecc[sel]*np.sin(E[sel])
        f3=ecc[sel]*np.cos(E[sel])
        
        del1=-f0/f1
        del2=-f0/(f1+.5*del1*f2)
        del3=-f0/(f1+.5*del2*f2+1./6.*del2**2*f3)

        nextone=E[sel]+del3
        diff=E[sel]-nextone
        fracdiff[sel]=np.fabs(diff/E[sel])
        
        E[sel]=nextone
        sel=np.where((fracdiff > 0.001))

        sel2=np.where(ecc >= 1)
        fracdiff[sel2]=0.

    sel2=np.where(ecc >= 1)
    E[sel2]=2.*math.pi*1.0001

    return(E)



def angcalc(E,ecc):
    """calculates the true anomaly from the eccentric anomaly"""
    E=np.asarray(E)
    ecc=np.asarray(ecc)

    cosang=(np.cos(E)-ecc)/(1-ecc*np.cos(E))
    angpos=np.arccos(cosang)

    #sometimes E is just under 0...this is wrong    
    E=np.fabs(E)

    #output of arccos goes from 0 to pi, but real angles go up to 2*pi
    #we need to correct for this
    acoscorrec=np.floor(E/math.pi)*2*math.pi

    #however sometime E is just over 2*pi.  these don't need corrected
    Enoisecorrec=np.floor(E/(2*math.pi))*4.*math.pi
    acoscorrec=acoscorrec-Enoisecorrec

    #correcting angpos
    angpos=acoscorrec-angpos
    angpos=(angpos*angpos)**.5

    return(angpos)


def rcalc(E,a,ecc):
    """calculates distance from Sun for a given orbit and ecc. anomaly"""
    r=a*(1.-ecc*np.cos(E))

    return(r)

def orb2xv(a,e,inc,capom,omega,capm,mcent):
    """converts from orbital elements to cartesian"""
    #transform mean anomalies into true anomaly and distance
    eccanom=anomcalc(capm,e)
    angpos=angcalc(eccanom,e)
    rpos=rcalc(eccanom,a,e)

    #transform into actual positions and velocities
    #build transformation matrix
    transformx = (np.cos(capom) * np.cos(omega + angpos) - np.sin(capom)
		  * np.sin(omega + angpos) * np.cos(inc))
    transformy = (np.sin(capom) * np.cos(omega + angpos) + np.cos(capom)
		  * np.sin(omega + angpos) * np.cos(inc))
    transformz = np.sin(omega + angpos) * np.sin(inc)

    #transforming coords
    xg = rpos * transformx
    yg = rpos * transformy
    zg = rpos * transformz
    transformx, transformy, transformz = None, None, None

    #calculating velocities in specific orbit coordinate
    period = np.sqrt(4 * math.pi**2 * a**3 / mcent)
    angvel = 2 * math.pi / period

    #doing velocity transformations...see p. 31 and 51 of Murray and Dermott
    xdot = -angvel * a * np.sin(angpos) / np.sqrt(1 - e**2)
    ydot = angvel * a * (e + np.cos(angpos)) / np.sqrt(1 - e**2)
    zdot = 0 * angpos

    vxg = ((np.cos(omega) * np.cos(capom) - np.sin(omega) *
		np.sin(capom) * np.cos(inc)) * xdot - (np.sin(omega) *
		np.cos(capom) + np.cos(omega) * np.sin(capom) *
		np.cos(inc)) * ydot)
    vyg = ((np.cos(omega) * np.sin(capom) + np.sin(omega) *
		np.cos(capom) * np.cos(inc)) * xdot + (np.cos(omega) *
		np.cos(capom) * np.cos(inc) - np.sin(omega) *
		np.sin(capom)) * ydot)
    vzg = ((np.sin(omega) * np.sin(inc)) * xdot + (np.cos(omega) *
		np.sin(inc)) * ydot)
    xdot, ydot, zdot = None, None, None
    rpos, angpos, angvel, period, eccanom = None, None, None, None, None

    return(xg,yg,zg,vxg,vyg,vzg)

figpath = 'SelfStirring.pdf'
fig = Figure(figsize=(8,18))
canvas = FigureCanvas(fig)
#fig.subplots_adjust(top=.99, bottom=0.1, wspace=0, hspace=0)


Msun = 2.959139768995959e-04
gengaconst = 0.0172020989

filelist = np.asarray(['0PlutsandTP/Outtest_000036525000.dat','200PlutsandTP/Outtest_000034698750.dat','1000PlutsandTP/Outtest_000049381800.dat'])
tvals = np.asarray([20,19,27],dtype='int')
titlelist = np.asarray(['0 Plutos; t = 20 Myrs','200 Plutos; t = 19 Myrs','1000 Plutos; t = 27 Myrs'])

for i,filename in enumerate(filelist):
    t,ind,mass,rad,x,y,z,vx,vy,vz = np.genfromtxt(filename,unpack=True,usecols=(0,1,2,3,4,5,6,7,8,9))
    ind = np.asarray(ind, dtype='int')

    vx, vy, vz = vx * gengaconst, vy * gengaconst, vz * gengaconst

    a,ecc,inc,capom,omega,capm = xv2orb(x,y,z,vx,vy,vz,mass*Msun + Msun)
    inc = inc * 180./math.pi
    capom = capom * 180./math.pi
    omega = omega * 180./math.pi
    capm = capm * 180./math.pi

    ax = fig.add_subplot(3,1,i+1)

    ax.scatter(a[5:],ecc[5:],s=1,color='r')
    sel = np.where(mass>6e-9)[0]
    ax.scatter(a[sel],ecc[sel],s=2,color='b')
    sel = np.where(mass>1e-5)[0]
    ax.scatter(a[sel],ecc[sel],s=70,color='k')

    ax.set_xlim(20,32.5)
    ax.set_ylim(0,.2)
    ax.set_xlabel('a (au)',fontsize=14)
    ax.set_ylabel('eccentricity',fontsize=14)
    ax.set_title(titlelist[i],fontsize=16)


fig.tight_layout()
canvas.print_figure(figpath)

